Coaxing Cosmic 21cm Fluctuations from the Polarized Sky using m-mode Analysis

In this paper we continue to develop the m-mode formalism, a technique for efficient and optimal analysis of wide-field transit radio telescopes, targeted at 21 cm cosmology. We extend this formalism to give an accurate treatment of the polarised sky, fully accounting for the effects of polarisation leakage and cross-polarisation. We use the geometry of the measured set of visibilities to project down to pure temperature modes on the sky, serving as a significant compression, and an effective first filter of polarised contaminants. We use the m-mode formalism with the Karhunen-Loeve transform to give a highly efficient method for foreground cleaning, and demonstrate its success in cleaning realistic polarised skies observed with an instrument suffering from substantial off axis polarisation leakage. We develop an optimal quadratic estimator in the m-mode formalism, which can be efficiently calculated using a Monte-Carlo technique. This is used to assess the implications of foreground removal for power spectrum constraints where we find that our method can clean foregrounds well below the foreground wedge, rendering only scales $k_\parallel < 0.02 h \,\mathrm{Mpc}^{-1}$ inaccessible. As this approach assumes perfect knowledge of the telescope, we perform a conservative test of how essential this is by simulating and analysing datasets with deviations about our assumed telescope. Assuming no other techniques to mitigate bias are applied, we recover unbiased power spectra when the per-feed beam width to be measured to 0.1%, and amplifier gains to be known to 1% within each minute. Finally, as an example application, we extend our forecasts to a wideband 400-800 MHz cosmological observation and consider the implications for probing dark energy, finding a medium-sized cylinder telescope improves the DETF Figure of Merit by around 70% over Planck and Stage II experiments alone.

==> plots/beampol/.ipynb_checkpoints/pol_leakage-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#%pylab inline\n",
      "\n",
      "import matplotlib\n",
      "matplotlib.use('pdf')\n",
      "from matplotlib import pylab as plt\n",
      "from matplotlib import rc, colors\n",
      "rc('font',**{'family':'serif','serif':['Palatino'], 'size': 8.0})\n",
      "rc('text', usetex=True)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from drift.telescope import cylbeam\n",
      "from cora.util import hputil\n",
      "import healpy\n",
      "import numpy as np"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "nside = 1024\n",
      "ap = hputil.ang_positions(nside)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "zen = np.radians([90.0, 0.0])\n",
      "hw = 2*np.pi / 3.0\n",
      "ew = 0.7 * hw\n",
      "wavelength = 1420.0 / 400.0 * 0.21\n",
      "width = 20.0 / wavelength"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bx = cylbeam.beam_x(ap, zen, width, ew, hw)\n",
      "by = cylbeam.beam_y(ap, zen, width, ew, hw)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "pol_q = 0.5 * np.array([[1.0,   0.0],\n",
      "                        [0.0,  -1.0]])\n",
      "pol_u = 0.5 * np.array([[0.0,   1.0],\n",
      "                        [1.0,   0.0]])\n",
      "pol_v = 0.5 * np.array([[0.0,  -1.0J],\n",
      "                        [1.0J,  0.0]])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "leak_q = (np.dot(bx, pol_q) * bx + np.dot(by, pol_q) * by).sum(axis=1)\n",
      "leak_u = (np.dot(bx, pol_u) * bx + np.dot(by, pol_u) * by).sum(axis=1)\n",
      "leak_v = (np.dot(bx, pol_v) * bx + np.dot(by, pol_v) * by).sum(axis=1)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "leak_all = (leak_q**2 + leak_u**2 + leak_v**2)**0.5\n",
      "pat_i = 0.5*(bx**2 + by**2).sum(axis=1)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "cartproj = healpy.projector.CartesianProj(rot=(0,0,90), lonra = [-90,90], latra=[-10, 10], xsize=3200)\n",
      "fproj = lambda x, y, z: healpy.vec2pix(nside, x, y, z)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 87
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from mpl_toolkits.axes_grid1 import ImageGrid\n",
      "\n",
      "#fig, axes = plt.subplots(2, 1, sharex=True, sharey=False, figsize=(5,4))\n",
      "#fig.subplots_adjust(hspace=0.0)\n",
      "\n",
      "fig = plt.figure(figsize=(5,4))\n",
      "\n",
      "axes = ImageGrid(fig, 111,\n",
      "                 nrows_ncols=(1, 2),\n",
      "                 cbar_mode='each',\n",
      "                 cbar_location='top',\n",
      "                 cbar_size='4%',\n",
      "                 aspect=False,\n",
      "                 axes_pad=0.3,\n",
      "                 cbar_pad=0.05)\n",
      "                \n",
      "\n",
      "cm = 'Blues'\n",
      "cart_pi = cartproj.projmap(pat_i, fproj)\n",
      "cart_la = cartproj.projmap(leak_all, fproj)\n",
      "\n",
      "im0 = axes[0].imshow(np.log10(cart_pi.T), cmap=cm, extent=(-10,10,-90,90), aspect='auto', vmax=0, vmin=-3)\n",
      "#cs = axes[0].contour(np.log10(cart_pi.T), np.log10([0.001, 0.01, 0.1, 0.5]), cmap='hot', extent=(-10,10,-90,90), aspect='auto', linewidths=1.0)\n",
      "cs = axes[0].contour(cart_pi.T, [0.5], colors=['r'], extent=(-10,10,-90,90), aspect='auto', linewidths=1.0)\n",
      "\n",
      "axes[0].set_ylim(-90,90)\n",
      "axes[0].set_xticks([-10, -5, 0 , 5, 10])\n",
      "axes[0].text(9, 75, \"$I \\\\rightarrow I$\", horizontalalignment='right')\n",
      "\n",
      "cb = axes.cbar_axes[0].colorbar(im0)\n",
      "cb.ax.tick_params(axis='x', direction='out')\n",
      "cb.ax.set_xticks([-3, -2, -1, 0])\n",
      "cb.ax.set_xticklabels([\"$0.001$\", \"$0.01$\", \"$0.1$\", \"$1$\"])\n",
      "#cb.add_lines(cs)\n",
      "\n",
      "im1 = axes[1].imshow(np.log10(cart_la.T), cmap=cm, extent=(-10,10,-90,90), aspect='auto', vmax=-0.5, vmin=-3.5)\n",
      "#cs = axes[1].contour(np.log10(cart_la.T), np.log10([0.0015, 0.0015, 0.015, 0.15]), cmap='hot', extent=(-10,10,-90,90), aspect='auto', linewidths=1.0)\n",
      "\n",
      "#im1 = axes[1].imshow(cart_la, cmap=cm, extent=(-90,90,-20,20), aspect='auto')\n",
      "#cs = axes[1].contour(cart_la.T, [0.003, 0.03, 0.3], cmap='hot', extent=(-10, 10, -90, 90), aspect='auto', linewidths=0.8)\n",
      "\n",
      "axes[1].set_ylim(-90, 90)\n",
      "axes[1].set_yticks([-90,-60,-30,0,30,60,90])\n",
      "axes[1].set_xticks([-10, -5, 0 , 5, 10])\n",
      "axes[1].text(9, 75, \"$P \\\\rightarrow I$\", horizontalalignment='right')\n",
      "cb = axes.cbar_axes[1].colorbar(im1)\n",
      "#cb.add_lines(cs)\n",
      "cb.ax.tick_params(axis='x', direction='out')\n",
      "cb.ax.set_xticks(np.log10([0.0003, 0.003, 0.03, 0.3]))\n",
      "cb.ax.set_xticklabels([\"$0.0003$\", \"$0.003$\", \"$0.03$\", \"$0.3$\"])\n",
      "\n",
      "axes[0].set_ylabel(\"NS / deg\")\n",
      "axes[1].set_xlabel(\"EW / deg\")\n",
      "axes[0].set_xlabel(\"EW / deg\")\n",
      "\n",
      "fig.savefig(\"beampol.pdf\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 93,
       "text": [
        "<matplotlib.text.Text at 0x122bcd8d0>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAVIAAAEeCAYAAADYT534AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSIUQwiIppEIIYZEUUiGEsEgKqRBCWPQL87PdRuSJT3wAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x187a94ad0>"
       ]
      }
     ],
     "prompt_number": 93
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    }
   ],
   "metadata": {}
  }
 ]
}

==> plots/pscomp.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#%pylab inline"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import matplotlib\n",
      "matplotlib.use('pdf')\n",
      "from matplotlib import pylab as plt\n",
      "from matplotlib import rc, colors\n",
      "rc('font',**{'family':'serif','serif':['Palatino'], 'size': 8.0})\n",
      "rc('text', usetex=True)\n",
      "import numpy as np"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import h5py\n",
      "from mpl_toolkits import axes_grid1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fp_kln = h5py.File('/scratch/k/krs/jrs65/paper2/base_b0_nb/bt/kl_nofg/kl_nofg/fisher.hdf5', 'r')\n",
      "fp_dkf = h5py.File('/scratch/k/krs/jrs65/paper2/base_b0_nb/bt/dk_full/dk_full/fisher.hdf5', 'r')\n",
      "fp_dkn = h5py.File('/scratch/k/krs/jrs65/paper2/base_b0_nb/bt/dk_nopol/dk_nopol/fisher.hdf5', 'r')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fn_kln = h5py.File('/scratch/k/krs/jrs65/paper2/nopol_b0/bt/kl_nofg/kl_nofg/fisher.hdf5', 'r')\n",
      "#fn_dkf = h5py.File('/scratch2/k/krs/jrs65/paper2/nopol_b0/bt/dk_full/dk_full/fisher.hdf5', 'r')\n",
      "fn_dkn = h5py.File('/scratch/k/krs/jrs65/paper2/nopol_b0/bt/dk_nopol/dk_nopol/fisher.hdf5', 'r')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fs_kln = h5py.File('/scratch/k/krs/jrs65/paper2/squint_si/bt/kl_nofg/kl_nofg/fisher.hdf5', 'r')\n",
      "fs_dkf = h5py.File('/scratch/k/krs/jrs65/paper2/squint_si/bt/dk_full/dk_full/fisher.hdf5', 'r')\n",
      "fs_dkn = h5py.File('/scratch/k/krs/jrs65/paper2/squint_si/bt/dk_nopol/dk_nopol/fisher.hdf5', 'r')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Compare the power spectra with different foregrounds"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "kpar = fn_kln['kpar_bands'][:]\n",
      "kperp = fn_kln['kperp_bands'][:]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "err_nofg = fn_kln['errors'][:]\n",
      "err_nopol = fn_dkn['errors'][:]\n",
      "err_all = fp_dkf['errors'][:]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def cmap_powerlaw_adjust(cmap, a):\n",
      "    '''\n",
      "    returns a new colormap based on the one given\n",
      "    but adjusted via power-law:\n",
      "\n",
      "    newcmap = oldcmap**a\n",
      "    '''\n",
      "    import copy\n",
      "    from matplotlib import colors\n",
      "    \n",
      "    if a < 0.:\n",
      "        return cmap\n",
      "    cdict = copy.copy(cmap._segmentdata)\n",
      "    fn = lambda x : (x[0]**a, x[1], x[2])\n",
      "    for key in ('red','green','blue'):\n",
      "        cdict[key] = map(fn, cdict[key])\n",
      "        cdict[key].sort()\n",
      "        assert (cdict[key][0]<0 or cdict[key][-1]>1), \\\n",
      "            \"Resulting indices extend out of the [0, 1] segment.\"\n",
      "    return colors.LinearSegmentedColormap('colormap',cdict,1024)\n",
      "\n",
      "def cmap_center_adjust(cmap, center_ratio):\n",
      "    '''\n",
      "    returns a new colormap based on the one given\n",
      "    but adjusted so that the old center point higher\n",
      "    (>0.5) or lower (<0.5)\n",
      "    '''\n",
      "    if not (0. < center_ratio) & (center_ratio < 1.):\n",
      "        return cmap\n",
      "    a = np.log(center_ratio) / np.log(0.5)\n",
      "    return cmap_powerlaw_adjust(cmap, a)\n",
      "\n",
      "def cmap_center_point_adjust(cmap, range, center):\n",
      "    '''\n",
      "    converts center to a ratio between 0 and 1 of the\n",
      "    range given and calls cmap_center_adjust(). returns\n",
      "    a new adjusted colormap accordingly\n",
      "    '''\n",
      "    if not ((range[0] < center) and (center < range[1])):\n",
      "        raise Exception(\"Center not in range.\")\n",
      "    else:\n",
      "        # Force floats\n",
      "        ratio = abs(1.0 * center - range[0]) / abs(1.0 * range[1] - range[0])\n",
      "        return cmap_center_adjust(cmap, ratio)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "zc = (1420.0 / 450.0) - 1.0\n",
      "from cora.util import cosmology\n",
      "c = cosmology.Cosmology()\n",
      "fac = c.angular_distance(zc) * c.H(zc) / cosmology.c_sl * cosmology.mega_parsec\n",
      "theta_max = np.radians(60.0)\n",
      "theta_min = np.radians(1.0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bandvals = [0.05, 0.07, 0.1, 0.15, 0.2, 0.3, 0.5, 0.7, 1.0]\n",
      "bandlabels = [\"$%4.2f$\" % v for v in bandvals]\n",
      "\n",
      "cmb = plt.get_cmap('Blues_r')\n",
      "colvals = cmb(np.linspace(0.0, 1.0, 10))\n",
      "\n",
      "cml, nml = matplotlib.colors.from_levels_and_colors(bandvals, colvals[1:-1], extend='neither')\n",
      "cml.set_under(colvals[0])\n",
      "cml.set_over(colvals[-1])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fig = plt.figure(figsize=(5,3.7))\n",
      "axes = axes_grid1.ImageGrid(fig, 111,\n",
      "                            nrows_ncols=(1, 3),\n",
      "                            cbar_mode='single',\n",
      "                            cbar_location='right',\n",
      "                            cbar_size='10%',\n",
      "                            aspect=True,\n",
      "                            axes_pad=0.1,\n",
      "                            cbar_pad=0.2,\n",
      "                            share_all=True)\n",
      "\n",
      "fig.subplots_adjust(top=0.98, right=0.94, left=0.1)\n",
      "\n",
      "emin = 0.05\n",
      "emax = 1.0\n",
      "ln = matplotlib.colors.LogNorm(emin, emax)\n",
      "\n",
      "o_cmap = plt.get_cmap('Blues_r')\n",
      "n_cmap = cmap_center_point_adjust(o_cmap, np.log10([emin, emax]), np.log10(0.1))\n",
      "\n",
      "propdict = { 'norm' : nml, 'vmin' : emin, 'vmax' : emax, 'cmap' : cml, 'edgecolors' : '#222222', 'lw' : 0.1, 'rasterized' : True }\n",
      "\n",
      "\n",
      "im = axes[0].pcolor(kperp, kpar, err_nofg.reshape(15,30).T, **propdict)\n",
      "axes[1].pcolor(kperp, kpar, err_nopol.reshape(15,30).T, **propdict)\n",
      "axes[2].pcolor(kperp, kpar, err_all.reshape(15,30).T, **propdict)\n",
      "\n",
      "axes[0].set_xlim(0, 0.1)\n",
      "axes[0].set_ylim(0, 0.27)\n",
      "axes[2].set_xticks([0, 0.04, 0.08])\n",
      "\n",
      "ka = np.linspace(0.0, 0.2, 100)\n",
      "axes[0].plot(ka, fac * theta_max * ka, 'r--', lw=1.5)\n",
      "axes[1].plot(ka, fac * theta_max * ka, 'r--', lw=1.5)\n",
      "axes[2].plot(ka, fac * theta_max * ka, 'r--', lw=1.5)\n",
      "#axes[2].text(0.03, 0.05, \"`EoR window'\", rotation=np.degrees(np.arctan(fac*theta_max)), color='r', fontsize=10.0, weight='bold')\n",
      "\n",
      "cb = fig.colorbar(im, cax=axes.cbar_axes[0], extend='both')\n",
      "cb.set_ticks(bandvals)\n",
      "cb.set_ticklabels([\"$%4.2f$\" % v for v in bandvals])\n",
      "cb.ax.tick_params(axis='y', direction='out')\n",
      "\n",
      "axes[0].set_ylabel(\"$k_\\\\parallel \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "axes[1].set_xlabel(\"$k_\\\\perp \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "\n",
      "axes[0].text(0.09, 0.26, \"No FG\", horizontalalignment='right', verticalalignment='top', size='large', weight='bold')\n",
      "axes[1].text(0.09, 0.26, \"No Pol\", horizontalalignment='right', verticalalignment='top', size='large', weight='bold')\n",
      "axes[2].text(0.09, 0.26, \"Full FG\", horizontalalignment='right', verticalalignment='top', size='large', weight='bold')\n",
      "\n",
      "fig.savefig('pscomp_fg.pdf', dpi=400)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 12
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Comparison of different squint values"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "err_si = fs_dkf['errors'][:]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fig = plt.figure(figsize=(6,5))\n",
      "\n",
      "axes = axes_grid1.ImageGrid(fig, 111,\n",
      "                            nrows_ncols=(1, 2),\n",
      "                            cbar_mode='single',\n",
      "                            cbar_location='right',\n",
      "                            cbar_size='8%',\n",
      "                            aspect=True,\n",
      "                            axes_pad=0.1,\n",
      "                            cbar_pad=0.3,\n",
      "                            share_all=True)\n",
      "\n",
      "axes[0].pcolor(kperp, kpar, err_si.reshape(15,30).T, **propdict)\n",
      "axes[0].set_xlim(0, 0.1)\n",
      "axes[0].set_ylim(0, 0.27)\n",
      "\n",
      "#axes[1].pcolormesh(kperp, kpar, np.log10(err_nopol.reshape(15,30)).T, vmin=-2, vmax=0, cmap=cm)\n",
      "im = axes[1].pcolor(kperp, kpar, err_all.reshape(15,30).T, **propdict)\n",
      "axes[1].set_xticks([0, 0.04, 0.08])\n",
      "axes.cbar_axes[0].colorbar(im)\n",
      "\n",
      "axes[0].set_ylabel(\"$k_\\\\parallel \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "#axes[0].set_xlabel(\"$k_\\\\perp \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "fig.savefig('pscomp_squint.pdf', dpi=400)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Different Squint Biases"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def psq_file(psfile):\n",
      "    \n",
      "    import scipy.linalg as la\n",
      "    \n",
      "    with h5py.File(psfile, 'r') as f:\n",
      "        fisher = f['fisher'][:]\n",
      "        ps = f['powerspectrum'][:]\n",
      "        \n",
      "        e = fisher.diagonal()**0.5\n",
      "        cr = None\n",
      "        \n",
      "        ps = np.dot(fisher, ps)\n",
      "\n",
      "    return ps, e, cr\n",
      "\n",
      "def psp_file(psfile):\n",
      "    \n",
      "    import scipy.linalg as la\n",
      "    \n",
      "    with h5py.File(psfile, 'r') as f:\n",
      "        fisher = f['fisher'][:]\n",
      "        ps = f['powerspectrum'][:]\n",
      "        \n",
      "        e = la.inv(fisher).diagonal()**0.5\n",
      "        cr = la.inv(fisher) / np.outer(e, e)\n",
      "\n",
      "    return ps, e, cr"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "keys = ['ps', 'err', 'corr']\n",
      "\n",
      "basefn = '/scratch/k/krs/jrs65/paper2/timestreams/sqbias/seed1/sq%i/ts1/ps_dk_full.hdf5'\n",
      "\n",
      "psa = {}\n",
      "\n",
      "psa['q'] = [dict(zip(keys, psq_file(basefn % i))) for i in range(5)]\n",
      "psa['p'] = [dict(zip(keys, psp_file(basefn % i))) for i in range(5)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "cmb = plt.get_cmap('Blues')\n",
      "cms, nms = matplotlib.colors.from_levels_and_colors([-2, -1,0,1,2, 3], [cmb(cv) for cv in np.linspace(0.0, 1.0, 5)], extend='neither')\n",
      "cms.set_under(cmb(0.0))\n",
      "cms.set_over(cmb(1.0))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bandvals2 = np.logspace(-2, 3, 6)\n",
      "#bandlabels2 = [\"$%4.2f$\" % v for v in bandvals]\n",
      "\n",
      "cmb2 = plt.get_cmap('Blues')\n",
      "colvals2 = cmb2(np.linspace(0.0, 1.0, 7))\n",
      "\n",
      "cml2, nml2 = matplotlib.colors.from_levels_and_colors(bandvals2, colvals2[1:-1], extend='neither')\n",
      "cml2.set_under(colvals2[0])\n",
      "#cml2.set_under([1.0, 1.0, 1.0])\n",
      "cml2.set_over(colvals2[-1])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fig = plt.figure(figsize=(5, 3.7), dpi=400)\n",
      "\n",
      "axes = axes_grid1.ImageGrid(fig, 111,\n",
      "                            nrows_ncols=(1, 3),\n",
      "                            cbar_mode='single',\n",
      "                            cbar_location='right',\n",
      "                            cbar_size='8%',\n",
      "                            aspect=True,\n",
      "                            axes_pad=0.1,\n",
      "                            cbar_pad=0.2,\n",
      "                            share_all=True)\n",
      "\n",
      "fig.subplots_adjust(top=0.975, right=0.935, left=0.1)\n",
      "\n",
      "propdict2 = propdict.copy()\n",
      "propdict2['vmin'] = 10**-2\n",
      "propdict2['vmax'] = 10**3\n",
      "propdict2['cmap'] = cml2\n",
      "propdict2['norm'] = nml2\n",
      "#propdict2['cmap'] = plt.get_cmap('Blues')\n",
      "#del propdict2['norm']\n",
      "\n",
      "pstype = 'q'\n",
      "\n",
      "sca = [((psa[pstype][i]['ps'] - psa[pstype][0]['ps']) / psa[pstype][0]['err']).reshape(15, 30) for i in range(2, 5)]\n",
      "\n",
      "for i in range(3):\n",
      "    im = axes[i].pcolor(kperp, kpar, -sca[i].T, **propdict2)\n",
      "    \n",
      "axes[0].set_xlim(0, 0.1)\n",
      "axes[0].set_ylim(0, 0.27)\n",
      "\n",
      "axes[1].set_xticks([0, 0.05])\n",
      "\n",
      "#cb = axes.cbar_axes[0].colorbar(im)\n",
      "#cb.ax.set_yticks([-2, -1, 0, 1, 2, 3])\n",
      "#cb.ax.set_yticklabels([\"$0.01$\", \"$0.1$\", \"$1$\", \"$10$\", \"$10^2$\", \"$10^3$\"])\n",
      "#cb.ax.tick_params(axis='y', direction='out')\n",
      "cb = fig.colorbar(im, cax=axes.cbar_axes[0], extend='both')\n",
      "cb.set_ticks(bandvals2)\n",
      "cb.set_ticklabels([\"$10^{-2}$\", \"$0.1$\", \"$1$\", \"$10$\", \"$10^{2}$\", \"$10^{3}$\"])\n",
      "cb.ax.tick_params(axis='y', direction='out')\n",
      "\n",
      "\n",
      "axes[0].set_ylabel(\"$k_\\\\parallel \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "axes[1].set_xlabel(\"$k_\\\\perp \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "\n",
      "\n",
      "axes[0].text(0.09, 0.26, \"1 \\%\", horizontalalignment='right', verticalalignment='top', size='x-large', weight='bold')\n",
      "axes[1].text(0.09, 0.26, \"0.1 \\%\", horizontalalignment='right', verticalalignment='top', size='x-large', weight='bold')\n",
      "axes[2].text(0.09, 0.26, \"0.01 \\%\", horizontalalignment='right', verticalalignment='top', size='x-large', weight='bold')\n",
      "\n",
      "fig.savefig('psbias_squint.pdf', dpi=400)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Comparison of Gain Fluctuations"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "keys = ['ps', 'err', 'corr']\n",
      "\n",
      "basefng = '/scratch/k/krs/jrs65/paper2/timestreams/gainfluc/g%i/ps_dk_full.hdf5'\n",
      "\n",
      "psg = {}\n",
      "\n",
      "psg['q'] = [dict(zip(keys, psq_file(basefng % i))) for i in [0,1,2,3]]\n",
      "psg['p'] = [dict(zip(keys, psp_file(basefng % i))) for i in [0,1,2,3]]\n",
      "\n",
      "#psg['q'][3] = dict(zip(keys, psq_file('/scratch/k/krs/jrs65/paper2/timestreams/gainfluc/g4/ps_dk_full.hdf5')))\n",
      "#psg['q'][2] = dict(zip(keys, psq_file('/scratch/k/krs/jrs65/paper2/timestreams/gainfluc/g2/ps_dk_full.hdf5')))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fig = plt.figure(figsize=(5, 3.7), dpi=400)\n",
      "\n",
      "axes = axes_grid1.ImageGrid(fig, 111,\n",
      "                            nrows_ncols=(1, 3),\n",
      "                            cbar_mode='single',\n",
      "                            cbar_location='right',\n",
      "                            cbar_size='8%',\n",
      "                            aspect=True,\n",
      "                            axes_pad=0.1,\n",
      "                            cbar_pad=0.2,\n",
      "                            share_all=True)\n",
      "\n",
      "fig.subplots_adjust(top=0.975, right=0.935, left=0.1)\n",
      "\n",
      "propdict2 = propdict.copy()\n",
      "propdict2['vmin'] = 10**-2\n",
      "propdict2['vmax'] = 10**3\n",
      "propdict2['cmap'] = cml2\n",
      "propdict2['norm'] = nml2\n",
      "#propdict2['cmap'] = plt.get_cmap('Blues')\n",
      "#del propdict2['norm']\n",
      "\n",
      "pstype = 'q'\n",
      "\n",
      "scg = [((psg[pstype][i]['ps'] - psg[pstype][0]['ps']) / psg[pstype][0]['err']).reshape(15, 30) for i in range(1, 4)]\n",
      "#scg = [((psg[pstype][i]['ps'] - psg[pstype][0]['ps'])).reshape(15, 30) for i in range(1, 4)]\n",
      "for i in range(3):\n",
      "    im = axes[i].pcolor(kperp, kpar, np.abs(scg[i].T), **propdict2)\n",
      "    #im = axes[i].pcolor(kperp, kpar, -scg[i].T, **propdict2)\n",
      "    \n",
      "axes[0].set_xlim(0, 0.1)\n",
      "axes[0].set_ylim(0, 0.27)\n",
      "\n",
      "axes[1].set_xticks([0, 0.05])\n",
      "\n",
      "#cb = axes.cbar_axes[0].colorbar(im)\n",
      "#cb.ax.set_yticks([-2, -1, 0, 1, 2, 3])\n",
      "#cb.ax.set_yticklabels([\"$0.01$\", \"$0.1$\", \"$1$\", \"$10$\", \"$10^2$\", \"$10^3$\"])\n",
      "#cb.ax.tick_params(axis='y', direction='out')\n",
      "cb = fig.colorbar(im, cax=axes.cbar_axes[0], extend='both')\n",
      "cb.set_ticks(bandvals2)\n",
      "cb.set_ticklabels([\"$10^{-2}$\", \"$0.1$\", \"$1$\", \"$10$\", \"$10^{2}$\", \"$10^{3}$\"])\n",
      "cb.ax.tick_params(axis='y', direction='out')\n",
      "\n",
      "\n",
      "axes[0].set_ylabel(\"$k_\\\\parallel \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "axes[1].set_xlabel(\"$k_\\\\perp \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "\n",
      "\n",
      "axes[0].text(0.09, 0.26, r\"$\\sigma_g = 1\\%$\", horizontalalignment='right', verticalalignment='top', size='large', weight='bold')\n",
      "axes[1].text(0.09, 0.26, r\"$\\sigma_g = 0.1\\%$\", horizontalalignment='right', verticalalignment='top', size='large', weight='bold')\n",
      "axes[2].text(0.09, 0.26, r\"$\\sigma_g = 0.01\\%$\", horizontalalignment='right', verticalalignment='top', size='large', weight='bold')\n",
      "\n",
      "fig.savefig('psbias_gain.pdf', dpi=400)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Comparison of differing bands"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "f_b = [ h5py.File('/scratch/k/krs/jrs65/paper2/base_b0_nb/bt/dk_full/dk_full/fisher.hdf5', 'r'),\n",
      "        h5py.File('/scratch/k/krs/jrs65/paper2/base_b1a_nb/bt/dk_full/dk_full/fisher.hdf5', 'r'),\n",
      "        h5py.File('/scratch/k/krs/jrs65/paper2/base_b2_nb/bt/dk_full/dk_full/fisher.hdf5', 'r'),\n",
      "        h5py.File('/scratch/k/krs/jrs65/paper2/base_b3_nb/bt/dk_full/dk_full/fisher.hdf5', 'r') ]\n",
      "\n",
      "e_b = [ fish['errors'][:].reshape(15,30).T for fish in f_b ]\n",
      "\n",
      "c_b = [ fish['correlation'][:] for fish in f_b ]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "fig = plt.figure(figsize=(5,2.8), dpi=400)\n",
      "\n",
      "axes = axes_grid1.ImageGrid(fig, 111,\n",
      "                            nrows_ncols=(1, 4),\n",
      "                            cbar_mode='single',\n",
      "                            cbar_location='right',\n",
      "                            cbar_size='8%',\n",
      "                            #aspect=True,\n",
      "                            axes_pad=0.05,\n",
      "                            cbar_pad=0.05,\n",
      "                            share_all=True)\n",
      "\n",
      "fig.subplots_adjust(left=0.1, right=0.93, top=0.98, bottom=0.1)\n",
      "\n",
      "#emin = 0.05\n",
      "#emax = 1.0\n",
      "#ln = matplotlib.colors.LogNorm(emin, emax)\n",
      "\n",
      "#o_cmap = plt.get_cmap('Blues_r')\n",
      "#n_cmap = cmap_center_point_adjust(o_cmap, np.log10([emin, emax]), np.log10(0.2))\n",
      "\n",
      "#propdict3 = propdict.copy()\n",
      "#propdict3['vmin'] = emin\n",
      "#propdict3['vmax'] = emax\n",
      "#propdict3['cmap'] = n_cmap\n",
      "#propdict3['norm'] = ln\n",
      "\n",
      "for i in range(4):\n",
      "    im = axes[i].pcolor(kperp, kpar, e_b[i], **propdict)\n",
      "    \n",
      "axes[0].set_xlim(0, 0.15)\n",
      "axes[0].set_ylim(0, 0.35)\n",
      "\n",
      "axes[1].set_xticks([0, 0.05, 0.1])\n",
      "#cb = axes.cbar_axes[0].colorbar(im)\n",
      "\n",
      "cb = fig.colorbar(im, cax=axes.cbar_axes[0], extend='both')\n",
      "cb.set_ticks(bandvals)\n",
      "cb.set_ticklabels([\"$%4.2f$\" % v for v in bandvals])\n",
      "cb.ax.tick_params(axis='y', direction='out')\n",
      "\n",
      "#cb = axes.cbar_axes[0].colorbar(im)\n",
      "#cb.ax.set_yticks([0.05, 0.1, 0.2, 0.5, 1.0])\n",
      "#cb.ax.set_yticklabels([\"$0.05$\", \"$0.1$\", \"$0.2$\", \"$0.5$\", \"$1.0$\"])\n",
      "#cb.ax.tick_params(axis='y', direction='out')\n",
      "\n",
      "axes[0].set_ylabel(\"$k_\\\\parallel \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "axes[1].set_xlabel(\"$k_\\\\perp \\\\; / \\\\; h\\\\, \\\\mathrm{Mpc}^{-1}$\")\n",
      "\n",
      "\n",
      "axes[0].text(0.14, 0.33, r\"$400$--$500\\,\\mathrm{MHz}$\", horizontalalignment='right', verticalalignment='top')\n",
      "axes[1].text(0.14, 0.33, r\"$500$--$600\\,\\mathrm{MHz}$\", horizontalalignment='right', verticalalignment='top')\n",
      "axes[2].text(0.14, 0.33, r\"$600$--$700\\,\\mathrm{MHz}$\", horizontalalignment='right', verticalalignment='top')\n",
      "axes[3].text(0.14, 0.33, r\"$700$--$800\\,\\mathrm{MHz}$\", horizontalalignment='right', verticalalignment='top')\n",
      "\n",
      "fig.savefig('pscomp_band.pdf', dpi=400)\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": "*"
    }
   ],
   "metadata": {}
  }
 ]
}
